Performance of wall-modeled LES with boundary-layer-conforming grids for external aerodynamics

We investigate the error scaling and computational cost of wall-modeled large-eddy simulation (WMLES) for external aerodynamic applications. The NASA Juncture Flow is used as representative of an aircraft with trailing-edge smooth-body separation. Two gridding strategies are examined: i) constant-size grid, in which the near-wall grid size has a constant value and ii) boundary-layer-conforming grid (BL-conforming grid), in which the grid size varies to accommodate the growth of the boundary-layer thickness. Our results are accompanied by a theoretical analysis of the cost and expected error scaling for the mean pressure coefficient ($C_p$) and mean velocity profiles. The prediction of $C_p$ is within less than $5\%$ error for all the grids studied, even when the boundary layers are marginally resolved. The high accuracy in the prediction of $C_p$ is attributed to the outer-layer nature of the mean pressure in attached flows. The errors in the predicted mean velocity profiles exhibit a large variability depending on the location considered, namely, fuselage, wing-body juncture, or separated trailing-edge. WMLES performs as expected in regions where the flow resembles a zero-pressure-gradient turbulent boundary layer such as the fuselage ($<5\%$ error). However, there is a decline in accuracy of WMLES predictions of mean velocities in the vicinity of wing-body junctions and, more acutely, in separated zones. The impact of the propagation of errors from the underresolved wing leading-edge is also investigated. It is shown that BL-conforming grids enable a higher accuracy in wing-body junctions and separated regions due to the more effective distribution of grid points, which in turn diminishes the streamwise propagation of errors.

==> figures/figures.sh <==
epspdf ../../first/figures/Cost_Nbl.eps
epspdf ../../first/figures/E_umean_channel_charLES_more.eps
epspdf ../../first/figures/error_U_utau.eps
epspdf ../../first/figures/Cost_Nbl_ReDeltaMin.eps
epspdf ../../first/figures/Error_cp_wingtip.eps
epspdf ../../first/figures/leading_edge.eps
epspdf ../../first/figures/Cost_ReD.eps
epspdf ../../first/figures/Error_cp_y482.eps
epspdf ../../first/figures/resolution_maps.eps
epspdf ../../first/figures/Cp_panel.eps
epspdf ../../first/figures/Examples_ReDeltaMin.eps
epspdf ../../first/figures/tbl_WMLES_vs_slip1.eps
epspdf ../../first/figures/Custom_ReMinD_umean_x1168.4_z0_AoA5.eps
epspdf ../../first/figures/Experiment.eps
epspdf ../../first/figures/tbl_WMLES_vs_slip2.eps
epspdf ../../first/figures/Custom_ReMinD_umean_x2747.6_y239.1_AoA5.eps
epspdf ../../first/figures/Grid_custom.eps
epspdf ../../first/figures/u_velocity_n40_80_noSGS.eps
epspdf ../../first/figures/Custom_ReMinD_umean_x2922.6_y239.1_AoA5.eps
epspdf ../../first/figures/Grid_regular.eps
epspdf ../../first/figures/uiuj_x1168.4_z0_AoA5.eps
epspdf ../../first/figures/Custom_umean_x1168.4_z0_AoA5.eps
epspdf ../../first/figures/Grid_types.eps
epspdf ../../first/figures/uiuj_x2747.6_y239.1_AoA5.eps
epspdf ../../first/figures/Custom_umean_x2747.6_y239.1_AoA5.eps
epspdf ../../first/figures/JF_all_lines.eps
epspdf ../../first/figures/uiuj_x2922.6_y239.1_AoA5.eps
epspdf ../../first/figures/Custom_umean_x2922.6_y239.1_AoA5.eps
epspdf ../../first/figures/JF_tbl_thickness.eps
epspdf ../../first/figures/umean_channel_charLES.eps
epspdf ../../first/figures/E_mean_ReMinD_AoA5.eps
epspdf ../../first/figures/Q_criterion.eps
epspdf ../../first/figures/umean_channel_charLES_more.eps
epspdf ../../first/figures/E_mean_all_AoA5.eps
epspdf ../../first/figures/bubble.eps
epspdf ../../first/figures/umean_x1168.4_z0_AoA5.eps
epspdf ../../first/figures/E_mean_all_AoA5_compensated.eps             
epspdf ../../first/figures/umean_x2747.6_y239.1_AoA5.eps
epspdf ../../first/figures/E_mean_all_AoA5_wall_corrected.eps          
epspdf ../../first/figures/umean_x2922.6_y239.1_AoA5.eps
epspdf ../../first/figures/E_mean_all_AoA5_with_custom_grid.eps
epspdf ../../first/figures/domain.eps
epspdf ../../first/figures/E_umean_channel_charLES.eps
epspdf ../../first/figures/error_U_kappa_B.eps

